Harmonics and graded Ehrhart theory

The Ehrhart polynomial and Ehrhart series count lattice points in integer dilations of a lattice polytope. We introduce and study a $q$-deformation of the Ehrhart series, based on the notions of harmonic spaces and Macaulay's inverse systems for coordinate rings of finite point configurations. We conjecture that this $q$-Ehrhart series is a rational function, and introduce and study a bigraded algebra whose Hilbert series matches the $q$-Ehrhart series. Defining this algebra requires a new result on Macaulay inverse systems for Minkowski sums of point configurations.

==> anc/ExtraData.tex <==
\documentclass[10pt, oneside]{amsart}   	% 
\usepackage{geometry,amsmath,amssymb,verbatim,tikz, ytableau,enumitem}
\usepackage{tikz-3dplot}
\usepackage[utf8]{inputenc}
\usepackage{caption,subcaption,blkarray}
%%%
\usepackage[colorlinks=true,hyperindex, linkcolor=blue, pagebackref=false, citecolor=cyan]{hyperref}

\usepackage[utf8]{inputenc}



\DeclareMathOperator{\Sym}{Sym}

\allowdisplaybreaks




\newcommand\bigzero{\makebox(0,0){\text{\huge0}}}


\def\symm{{\mathfrak{S}}}
\def\symmB{B}%{{\mathfrak{S}}}
\def\gr{{\mathrm{gr}}}
\def\mm{{\mathfrak{m}}}
\def\ch{{\mathrm{ch}}}
\def\spn{{\mathrm{span}}}
\def\supp{{\mathrm{supp}}}

\def\one{{\mathbf{1}}}

\def\BBB{{\mathcal{B}}}
\def\CCC{{\mathcal{C}}}
\def\GGG{{\mathcal{G}}}
\def\SSS{{\mathcal{S}}}
\def\PPP{{\mathcal{P}}}

\def\cone{\mathrm{cone}}
\def\initial{\mathrm{in}}
\def\sgn{\mathrm{sgn}}
\def\Cross{\lozenge}%{\mathrm{Cross}}
\def\Aff{\mathrm{Aff}}
\def\Spec{\mathrm{Spec}}
\def\rev{\mathrm{rev}}
\def\opp{\mathrm{opp}}
\def\row{\mathrm{row}}
\def\Ehr{i}
\def\intEhr{\overline{i}}
%\def\Ehr{\mathrm{i}}
%\def\intEhr(\overline{\mathrm{i}}}
\def\Eseries{\mathrm{E}}
\def\intEseries{\overline{\mathrm{E}}}
\def\Hilb{\mathrm{Hilb}}
\def\conv{\mathrm{conv}}
\def\pyr{\mathrm{Pyr}}
\def\eq{\mathrm{eq}}
\def\spn{\mathrm{span}}
\def\sm{\mathrm{sm}}
\def\grFrob{\mathrm{grFrob}}
\def\Proj{\mathrm{Proj}}
\def\Ver{\mathrm{Ver}}
\def\Segre{\mathrm{Segre}}
\def\spn{\mathrm{span}}
\def\Cone{\mathrm{Cone}}
\def\rank{\mathrm{rank}}
\def\Hom{\mathrm{Hom}}
\def\init{\mathrm{in}}
\def\vol{\mathrm{vol}}
\def\trunc{\mathrm{trunc}}

\def\Zpoints{\mathcal{Z}}
\def\Ypoints{\mathcal{Y}}

\def\Div{\mathbb{D}}
%\def\Cl{\mathrm{Cl}}
\def\Cl{\mathrm{Rep}}

\def\aa{\mathbf{a}}
\def\bb{\mathbf{b}}
\def\cc{\mathbf{c}}
\def\dd{\mathbf{d}}
\def\pp{\mathbf{p}}
\def\qq{\mathbf{q}}
\def\uu{\mathbf{u}}
\def\vv{\mathbf{v}}
\def\xx{\mathbf{x}}
\def\yy{\mathbf{y}}
\def\zz{\mathbf{z}}
\def\ee{\mathbf{e}}
\def\origin{\mathbf{0}}

\newcommand{\qbin}[3]{\left[ \begin{smallmatrix} #1\\ #2 \end{smallmatrix}\right]_{#3}}

\newcommand{\orbharm}[1]{\gr\CC[#1]}
\newcommand{\interior}[1]{\mathrm{int}(#1)}
\newcommand{\boundary}[1]{\mathrm{Bd({#1})}}

\newcommand{\brendon}[1]{\textcolor{teal}{Brendon:[#1]}}
\newcommand{\vic}[1]{\textcolor{red}{Vic:[#1]}}


\def\arraystretch{2}
\title{
Extra data for ``Harmonics and graded Ehrhart theory"}


\author{Victor Reiner}
%\address{School of Mathematics \\ University of Minnesota \\ Minneapolis, MN, 55455}
%\email{reiner@umn.edu}
\author{Brendon Rhoades}
%\address{Department of Mathematics \\ UCSD %\\ La Jolla, CA, 92093}
%\email{bprhoades@ucsd.edu}

\thanks{Many thanks to Vadym Kurlenko for the guesses of $\Eseries_P(t,q)$ for lattice tetrahedra!}

%\subjclass{05 something?}

\begin{document}


%\begin{abstract}
%\end{abstract}


\maketitle
This file contains our guesses for the $q$-Ehrhart series of all lattice polygons of normalized area $6,7,8$, and V. Kurylenko's guesses for some lattice tetrahedra of
normalized volume $3,4,5,6$.
\vskip.2in
\noindent
Guesses for $\Eseries_P(t,q)$ for
all lattice polygons $P$ of normalized area $6$:
$$
\begin{array}{|c|c|c|c|}\hline
\text{area}&\text{vertices of }P&h^*\text{-polynomial}&\Eseries_P(q,t)\text{ guess }\\\hline\hline
6 & (0,0),(1,0),(1,6) & 1 + 5t &
\frac{1 + qt + q^2t + q^3t + q^4t + q^5t}{(1 - t)(1 - qt)(1 - q^6t)}  \\
6 & (0,0),(1,0),(4,6) & 1 + 4t + t^2 &
\frac{1 + 2qt + 2q^2t + q^3t^2}{(1 - t)(1 - q^2t)(1 - q^3t)} \\
6 & (0,0),(1,0),(5,6) & 1 + 4t + t^2 &
\frac{1 + 2qt + 2q^2t + q^3 t^2}{(1 - t)(1 - q^2t)(1 - q^3t)} \\
6 & (0,0),(3,0),(0,1),(1,-1) & (1 + t)(1 + 2t) &
\frac{(1 + qt)(1 + qt + q^2t)}{(1 - t)(1 - q^2t)(1 - q^3t)} \\
6 & (0,0),(3,0),(0,1),(2,-1) & (1 + t)(1 + 2t) &
\frac{(1 + qt)(1 + qt + q^2t)}{(1 - t)(1 - q^2t)(1 - q^3t)} \\
6 & (0,0),(1,0),(0,3),(1,3) & 1 + 5t &
\frac{1 + qt + 2q^2t + q^3t - q^2t^2 - q^3t^2 - q^4t^2 - q^5t^2 - q^6t^2}{(1 - t)(1 - qt)(1 - q^3t)(1 - q^4t)} \\
6 & (0,0),(2,0),(0,1),(-4,1) & 1 + 5t &
\frac{1 + qt + 2q^2t + q^3t - q^2t^2 - q^3t^2 - q^4t^2 - q^5t^2 - q^6t^2}{(1 - t)(1 - qt)(1 - q^3t)(1 - q^4t)} \\
6 & (0,0),(2,0),(0,1),(1,-2) & (1+t)(1+2t) &
\frac{{\color{red}N_1(q,t)}}{(1 - t)(1 - q^2t)(1 - q^5t^2)
  (1 - q^{13}t^5)} \\
6 & (0,0),(1,0),(1,2),(3,2) & 1 + 4t + t^2 &
\frac{1 + 2qt + 2q^2t + q^3t^2}{(1 - t)(1 - q^2t)(1 - q^3t)} \\
6 & (0,0),(1,0),(0,1),(-5,1) & 1 + 5t &
\frac{1 + qt + q^2t + q^3t + q^4t - q^2t^2 - q^3t^2 - q^4t^2 - q^5t^2 - q^6t^2}{(1 - t)(1 - qt)(1 - q^2t)(1 - q^5t)} \\
6 & (0,0),(1,0),(1,3),(2,3) & (1 + t)(1 + 2t) &
\frac{(1 + qt)(1 + qt + q^2t)}{(1 - t)(1 - q^2t)(1 - q^3t)}\\
6 & (0,0),(1,0),(1,2),(2,1),(2,3) & 1 + 4t + t^2 &
\frac{1 + 2qt + 2q^2t + q^3t^2}{(1 - t)(1 - q^2t)(1 - q^3t)} \\
6 & (0,0),(1,0),(0,1),(2,1),(1,2),(2,2) & 1 + 4t + t^2 &
\frac{1 + 2qt + 2q^2t + q^3t^2}{1 - t)(1 - q^2t)(1 - q^3t)}
 \\\hline
\end{array}
$$

In the table above, for
$P=\mathrm{conv}\{(0, 0), (2, 0), (0, 1), (1, -2)\}$
the guess for $\Eseries_P(t,q)$ has numerator
\begin{align*}
{\color{red}N_1(q,t)}
&= 
1 + 2qt + 2q^2t 
  + (2q^3 + 2q^4+ q^5)t^2
  + 2q^7t^3 
  +(- 2q^7 + 
  2q^{10})t^4 +
(- 2q^{10} + q^{12})t^5 \\
&\qquad -(q^{12} + q^{13}+ 2q^{14})t^6 
 - (2q^{15}+ 2q^{16} + q^{17})t^7 
 - (q^{17}+ q^{18})t^8.
\end{align*}




\newpage

Guesses for $\Eseries_P(t,q)$ for
all lattice polygons $P$ of volume $7,8$:
$$
\begin{array}{|c|c|c|c|}\hline
\text{area}&\text{vertices of }P&h^*\text{-polynomial}&\Eseries_P(q,t)\text{ guess }\\\hline\hline
7 & (0,0),(1,0),(1,7) & 1+6t & \frac{1+t(q+q^2+q^3+q^4+q^5+q^6)}{(1-t)(1-tq)(1-tq^7)}\\
7 & (0,0),(1,0),(2,7) & 1+3t+3t^2 &
\frac{(1+tq)(1+t(q+q^2+q^3)+t^2(q^4+q^5+q^6))}{(1-t)(1-tq^2)(1-t^2q^7)}
\\
7 & (0,0),(1,0),(3,7) & 1+3t+3t^2 & 
\frac{\color{red}{N_2(q,t)}}{(1-t)(1-t^3 q^8)(1-t^8 q^{21})}
\\\hline
8 & (0,0),(1,0),(1,8) & 1+7t & \frac{1+t(q+q^2+q^3+q^4+q^5+q^6+q^7)}{(1-t)(1-tq)(1-tq^8)}\\
8 & (0,0),(1,0),(3,8) & (1+t)(1+3t) & \frac{(1+tq^2)(1+t(2q+2q^2)+t^2(q^3+q^4+2q^5)+t^3(2q^6+q^7))}
{(1-t)(1-tq^3)(1-t^3q^8)}\\
8 & (0,0),(1,0),(5,8) & 1+5t+2t^2 & \frac{1+t(2q+2q^2+q^3)+t^2(q^3+q^4)}
{(1-t)(1-tq^2)(1-tq^4)}\\
8 & (0,0),(1,0),(7,8) & (1+t)(1+3t) & \frac{(1+tq)(1+t(q+q^2+q^3))}
{(1-t)(1-tq^2)(1-tq^4)}\\
8 & (0,0),(2,0),(2,4) & 1+6t+t^2 & \frac{1+t(2q+2q^2+2q^3)+t^2q^4)}
{(1-t)(1-tq^2)(1-tq^4)}\\\hline
\end{array}
$$

In the table above, for 
$P=\conv\{(0,0),(1,0),(3,7)\}$,
V. Kurylenko computed for us a guess for $\Eseries_P(t,q)$, based on computations up to $t$-degree $26$, with this numerator:

\begin{align*}
{\color{red}N_2(t,q)}
&= 1+ (2q + 3q^2) t 
+ (3q^5 + 5q^4 + 4q^3)  t^2 \\
&\qquad + (8q^7  + 7q^6 + 3q^5)  t^3 
+ (5q^{10} + 8q^9 + 8q^8) t^4\\
&\qquad + (2q^{13} + 8q^{12} + 8q^{11}  + 3q^{10}) t^5
+ (7q^{15}  + 8q^{14} + 6q^{13})t^6\\
&\qquad 
+ (4q^{18} + 8q^{17} + 8q^{16} + q^{15}) t^7 
+ (8q^{20}  + 8q^{19}  + 4q^{18}) t^8\\
&\qquad 
+ (3q^{23} + 6q^{22} + 7q^{21})  t^9 
+ (3q^{25}  + 4q^{24}  + 2q^{23} ) t^{10} 
+(q^{27} + 2q^{26}) t^{11}.
\end{align*}


\newpage

\begin{center}
V. Kurylenko's $\Eseries_P(q,t)$ guesses for
some lattice tetrahedra of normalized volume up to $6$:
\vskip.2in
\small
\begin{tabular}{|c|c|c|}\hline
 volume & vertices of $P$& $\Eseries_P(t,q)$  guess\\\hline\hline
 3 &  $(0, 0, 0), (1, 0, 0), (0, 1, 0), (0, 1, 3)$  & $\dfrac{(q^2+q)t +1}{(1-t)(1- q t)^2(1- q^3 t)}$ \\
 & & \\
 3 & $(0, 0, 0), (1, 0, 0), (0, 1, 0), (1, 1, 3) $   & $\dfrac{(1+qt)(1 - q^5 t^4)(1+q t+ 2 q^2 t^2 +q^3 t^2+2 q^4 t^3+q^5 t^4+q^6 t^4)}{(1-t)(1-q t)(1-q^3 t^2)(1-q^5 t^3)(1-q^6 t^4)}$  \\
 & & \\
  3 & $(0, 0, 0), (1, 0, 0), (0, 1, 0), (2, 2, 3)$  & $\dfrac{q^3 t^3 +2 q^2 t^2 + 2 q t + 1}{(1-t)(1- q t) (1- q^2 t) (1 - q^3 t^2)}$  \\ \hline
\end{tabular}
\end{center}

\vskip .2in
\begin{center}
\begin{tabular}{|c|c|c|}\hline
volume & vertices  of $P$ & $\Eseries_P(t,q)$ guess  \\\hline\hline
4 & $(0, 0, 0), (1, 0, 0), (0, 1, 0), (3, 3, 4)$ & $\dfrac{q^6 t^6 +3 q^5 t^5 +5 q^4 t^4 +6 q^3 t^3 +5 q^2 t^2 + 3 q t + 1 }{(1-t) (1- q^2 t) (1 - q^3 t^2)( 1- q^4 t^3)}$  \\ 
  & &  \\ 
4 & $(0, 0, 0), (1, 0, 0), (1, 2, 0), (1, 0, 2)$  & $\dfrac{(q^2  + 2 q) t + 1 }{(1-t)(1 - q t) (1 - q^2 t)^2}$  \\ 
 & & \\ 
4 & $(0, 0, 0), (1, 0, 0), (0, 1, 0), (2, 3, 4)$  & $\dfrac{q^2 t^2 + 2 q t + 1 }{(1-t)(1 - q t) (1 - q^2 t)^2}$  \\ 
& & \\
4 & $(0, 0, 0), (1, 0, 0), (0, 1, 0), (2, 1, 4)$  & ?? \\
& & \\
4 & $(0, 0, 0), (1, 0, 0), (0, 1, 0), (0, 1, 4)$ & $\dfrac{(q^3+q^2+q)t+1}{(1-t)(1- q t)^2 (1 - q^4 t)}$  \\ 
& & \\
4 & $(0, 0, 0), (1, 0, 0), (0, 1, 0), (1, 1, 4)$ & ?? \\ 
& & \\
4 & $(0, 0, 0), (1, 0, 0), (0, 2, 0), (1, 0, 2)$ &  $\dfrac{q^2 t^2 + 2 q t + 1 }{(1-t)(1 - q t) (1 - q^2 t)^2}$  \\ \hline
\end{tabular}
\end{center}

\newpage
\tiny
\begin{center}
\begin{tabular}{|c|c|c|}\hline
volume & vertices  of $P$& $\Eseries_P(t,q)$ guess \\\hline\hline
5 & $(0, 0, 0), (1, 0, 0), (0, 1, 0), (2, 2, 5)$ &  $\dfrac{{\color{red}N_3(t,q)}}{(1-t)(1- q^2 t)(1-q^3 t^2)(1 - q^5 t^3)}$  \\  
& & \\
5 & $(0, 0, 0), (1, 0, 0), (0, 1, 0), (2, 4, 5)$ & $\dfrac{q^{5} t^{3} + q^{4} t^{3} + q^{4} t^{2} + 2 q^{3} t^{2} + q^{2} t^{2} + q^{2} t + 2 q t + 1}{(1- t) ( 1- q t) (1 - q^2 t) (1 - q^5 t^2)}$ \\ 
 & & \\ 
5 & $(0, 0, 0), (1, 0, 0), (0, 1, 0), (0, 1, 5)$ & $\dfrac{(q^4+q^3+q^2+q)t +1 }{(1- t)(1 - q t)^2 (1 - q^5 t)}$  \\ 
& & \\
5 & $ (0, 0, 0), (1, 0, 0), (0, 1, 0), (1, 1, 5)$ & ?? \\ 
& & \\
5 & $(0, 0, 0), (1, 0, 0), (0, 1, 0), (1, 2, 5)$ & ?? \\\hline 
6 & $(0, 0, 0), (1, 0, 0), (0, 1, 0), (2, 2, 6)$ &  $\dfrac{(q^4 + 2 q^3)t^3+(q^3 + 4 q^2) t^2 + 3 q t + 1 }{(1- t)(1 - q^2 t)^2 (1 - q^3 t^2)}$  \\ 
& & \\
6 & $(0, 0, 0), (1, 0, 0), (0, 1, 0), (1, 1, 6)$ & ?? \\  
& & \\
6 & $(0, 0, 0), (1, 0, 0), (0, 1, 0), (3, 1, 6)$ & ?? \\ 
& & \\
6 & $(0, 0, 0), (1, 0, 0), (0, 1, 0), (3, 4, 6)$ &  $\dfrac{q^3 t^2 + (2 q^2 + 2 q) t+ 1}{(1-t)(1-q t)(1 - q^2 t)(1 - q^3 t)} $  \\
 & & \\
6 & $(0, 0, 0), (1, 0, 0), (0, 1, 0), (0, 1, 6)$ & $ \dfrac{(q^5+q^4+q^3+q^2+q)t+1}{(1-t)(1-q t)^2 (1 - q^6 t)}$ \\
& & \\ 
6 & $(0, 0, 0), (2, 0, 0), (0, 1, 0), (0, 1, 3)$ & $\dfrac{(q^3+q^2)t^2+(q^2+2 q)t + 1 }{(1-t)(1- q t) (1 - q^2 t)(1 - q^3 t)}$  \\
& & \\
6 & $(0, 0, 0), (1, 0, 0), (0, 1, 0), (2, 1, 6)$ & ?? \\ 
& & \\
6 & $(0, 0, 0), (1, 0, 0), (0, 1, 0), (4, 5, 6)$ & $\dfrac{q^4 t^4 +3 q^3 t^3 + 4q^2 t^2 + 3 q t+ 1}{(1-t)(1-q^2 t)^2(1-q^3 t^2)}$  \\
 & & \\ 
6& $(0, 0, 0), (1, 0, 0), (0, 1, 0), (5, 5, 6)$ &$\dfrac{q^4 t^4 + 3 q^3 t^3 + 4 q^2 t^2 + 3 q t + 1 }{(1-t)(1 -q^2 t)^2(1 - q^3 t^2)}$  \\ 
& & \\
6 & $(0, 0, 0), (1, 0, 0), (0, 1, 0), (2, 5, 6)$ & $\dfrac{(q^3+q^2)t^2+(q^2+2 q)t+1}{(1-t)(1-q t)(1 - q^2 t)(1 - q^3 t)}$ \\ \hline
\end{tabular}\\
\small
\vskip.1in
The tetrahedron $P = \conv\{(0, 0, 0), (1, 0, 0), (0, 1, 0), (2, 2, 5)\},$ has $\Eseries_P(t,q)$ guess with numerator:
$$
{\color{red}N_3(t,q)}:=q^{7} t^{6} + (3 q^{6} + q^{5} )t^{5} + (4 q^{5}  + 3 q^{4} )t^{4} + (3 q^{4}  + 5 q^{3}) t^{3} + (q^{3}  + 5 q^{2}) t^{2} + 3 q t + 1.
$$
\end{center}
\end{document}
